Sketch for a Theory of Constructs

The present note sketches a theory of constructs.

==> Sketch_for_a_Theory_of_Constructs_Part_A.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (Sketch_for_a_Theory_of_Constructs_Part_A.sagetex.sage) was *autogenerated* from Sketch_for_a_Theory_of_Constructs_Part_A.tex with sagetex.sty version 2019/01/09 v3.2.
import sagetex
_st_ = sagetex.SageTeXProcessor('Sketch_for_a_Theory_of_Constructs_Part_A', version='2019/01/09 v3.2', version_check=True)
_st_.current_tex_line = 178
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the constructs which in this
 # particular case are symbolic 2x2 matrices
 mA=HM(2,2,'a'); mB=HM(2,2,'b')
 
 # Computing the construct product where
 # the combinator is set to : sum
 # and the composer is set to : prod
 mC=CProd([mA, mB], sum, prod)
except:
 _st_.goboom(190)
_st_.blockend()
try:
 _st_.current_tex_line = 193
 _st_.inline(0, latex(mC[0,0]))
except:
 _st_.goboom(193)
try:
 _st_.current_tex_line = 193
 _st_.inline(1, latex(mC[0,1]))
except:
 _st_.goboom(193)
try:
 _st_.current_tex_line = 195
 _st_.inline(2, latex(mC[1,0]))
except:
 _st_.goboom(195)
try:
 _st_.current_tex_line = 195
 _st_.inline(3, latex(mC[1,1]))
except:
 _st_.goboom(195)
_st_.current_tex_line = 247
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the construct whose
 # indivdual entries are set taken
 # from the power set of {1, 2, 3}
 sA=HM([[Set([1, 2]), Set([1, 2, 3])], [Set([1]), Set([2, 3])]])
 sB=HM([[Set([1, 2, 3]), Set([2])], [Set([1, 3]), Set([1, 3])]])
 
 # Computing the construct product where
 # the combinator is set to : SetUnion
 # and the composer is set to : SetIntersection
 sC=CProd([sA, sB], SetUnion, SetIntersection)
except:
 _st_.goboom(261)
_st_.blockend()
try:
 _st_.current_tex_line = 264
 _st_.inline(4, latex(sC[0,0]))
except:
 _st_.goboom(264)
try:
 _st_.current_tex_line = 264
 _st_.inline(5, latex(sC[0,1]))
except:
 _st_.goboom(264)
try:
 _st_.current_tex_line = 266
 _st_.inline(6, latex(sC[1,0]))
except:
 _st_.goboom(266)
try:
 _st_.current_tex_line = 266
 _st_.inline(7, latex(sC[1,1]))
except:
 _st_.goboom(266)
_st_.current_tex_line = 339
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the construct whose indivdual
 #  entries are boolean values in {True, False}
 bA=HM([[True, False], [True,  True]])
 bB=HM([[False, True], [True, False]])
 
 # Computing the construct product where
 # the combinator is set to : boolean disjunction
 # and the composer is set to : boolean conjunction
 bC=CProd([bA, bB], Or, And)
except:
 _st_.goboom(352)
_st_.blockend()
try:
 _st_.current_tex_line = 367
 _st_.inline(8, latex(bC[0,0]))
except:
 _st_.goboom(367)
try:
 _st_.current_tex_line = 367
 _st_.inline(9, latex(bC[0,1]))
except:
 _st_.goboom(367)
try:
 _st_.current_tex_line = 369
 _st_.inline(10, latex(bC[1,0]))
except:
 _st_.goboom(369)
try:
 _st_.current_tex_line = 369
 _st_.inline(11, latex(bC[1,1]))
except:
 _st_.goboom(369)
_st_.current_tex_line = 462
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the symbolic variables
 a00, a10, a01, a11, b00, b10, b01, b11=var('a00, a10, a01, a11, b00, b10, b01, b11')
 
 # Initialization of the second order constructs
 # whose entries are 1x1 matrices (for simplicity)
 A0=HM(2,2,[HM(1,1,[a00]), HM(1,1,[a10]), HM(1,1,[a01]), HM(1,1,[a11])])
 A1=HM(2,2,[HM(1,1,[b00]), HM(1,1,[b10]), HM(1,1,[b01]), HM(1,1,[b11])])
 
 # Computing the construct product where
 # the combinator is set to : DirectSum
 # and the composer is set to : TensorProduct
 A2=CProd([A0, A1], DirectSum, TensorProduct)
except:
 _st_.goboom(478)
_st_.blockend()
try:
 _st_.current_tex_line = 481
 _st_.inline(12, latex(A2[0,0].matrix()))
except:
 _st_.goboom(481)
try:
 _st_.current_tex_line = 481
 _st_.inline(13, latex(A2[0,1].matrix()))
except:
 _st_.goboom(481)
try:
 _st_.current_tex_line = 483
 _st_.inline(14, latex(A2[1,0].matrix()))
except:
 _st_.goboom(483)
try:
 _st_.current_tex_line = 483
 _st_.inline(15, latex(A2[1,1].matrix()))
except:
 _st_.goboom(483)
_st_.current_tex_line = 548
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the constructs which in this
 # particular case are symbolic 2x2x2 hypermatrices
 hA=HM(2,2,2,'a'); hB=HM(2,2,2,'b'); hC=HM(2,2,2,'c')
 
 # Computing the construct product where
 # the combinator is set to : sum
 # and the composer is set to : prod
 hD=CProd([hA, hB, hC], sum, prod)
 
except:
 _st_.goboom(561)
_st_.blockend()
try:
 _st_.current_tex_line = 568
 _st_.inline(16, latex(hD[0,0,0]))
except:
 _st_.goboom(568)
try:
 _st_.current_tex_line = 568
 _st_.inline(17, latex(hD[0,1,0]))
except:
 _st_.goboom(568)
try:
 _st_.current_tex_line = 570
 _st_.inline(18, latex(hD[1,0,0]))
except:
 _st_.goboom(570)
try:
 _st_.current_tex_line = 570
 _st_.inline(19, latex(hD[1,1,0]))
except:
 _st_.goboom(570)
try:
 _st_.current_tex_line = 575
 _st_.inline(20, latex(hD[0,0,1]))
except:
 _st_.goboom(575)
try:
 _st_.current_tex_line = 575
 _st_.inline(21, latex(hD[0,1,1]))
except:
 _st_.goboom(575)
try:
 _st_.current_tex_line = 577
 _st_.inline(22, latex(hD[1,0,1]))
except:
 _st_.goboom(577)
try:
 _st_.current_tex_line = 577
 _st_.inline(23, latex(hD[1,1,1]))
except:
 _st_.goboom(577)
_st_.current_tex_line = 1432
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Initialization of the order and size parameters
 od=2; sz=2
 
 # Initialization of the constructs
 M0=z*HM(sz, sz, 'a') + HM(sz, sz, 'b')
 M1=z*HM(sz, sz, 'c') + HM(sz, sz, 'd')
 
 # Computing the products
 M2=GProd([M0, M1], sum, [z]).expand()
 M3=GProd([M1, M0], sum, [z]).expand()
 
 # Initializing the right identity construct
 rId=z*HM(od,sz,'kronecker') - i2x2(HM(sz,sz,'a'))*HM([[b01,b00],[b11,b10]])
 
 # Initializing the left identity construct
 lId=z*HM(od, sz, 'kronecker')
 
 # Computing the product with the right identity
 M4=GProd([M0, rId], sum, [z]).factor()
 
 # Computing the product with the left identity
 M5=GProd([lId, M1], sum, [z])
 
except:
 _st_.goboom(1463)
_st_.blockend()
try:
 _st_.current_tex_line = 1465
 _st_.inline(24, latex(M0.matrix()))
except:
 _st_.goboom(1465)
try:
 _st_.current_tex_line = 1465
 _st_.inline(25, latex(M1.matrix()))
except:
 _st_.goboom(1465)
try:
 _st_.current_tex_line = 1468
 _st_.inline(26, latex(lId.matrix()))
except:
 _st_.goboom(1468)
try:
 _st_.current_tex_line = 1474
 _st_.inline(27, latex(rId.matrix()))
except:
 _st_.goboom(1474)
try:
 _st_.current_tex_line = 1481
 _st_.inline(28, latex(M2.matrix()))
except:
 _st_.goboom(1481)
try:
 _st_.current_tex_line = 1487
 _st_.inline(29, latex(M3.matrix()))
except:
 _st_.goboom(1487)
try:
 _st_.current_tex_line = 1492
 _st_.inline(30, latex(M4.matrix()))
except:
 _st_.goboom(1492)
try:
 _st_.current_tex_line = 1495
 _st_.inline(31, latex(M5.matrix()))
except:
 _st_.goboom(1495)
_st_.current_tex_line = 1778
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the size parameter and the variables
 sz=2; l=2
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Defining the list of variables
 La=HM(sz,l,'a').list(); Lb=HM(sz,l,'b').list()
 Lc=var_list('c',sz); Lx=var_list('x',l)
 
 # Initialization of the Free algebra
 F=FreeAlgebra(QQ,len(La+Lx+Lb+Lc+[z]),La+Lx+Lb+Lc+[z])
 F.<a00,a10,a01,a11,x0,x1,b00,b10,b01,b11,c0,c1,z>=FreeAlgebra(QQ,len(La+Lx+Lb+Lc+[z]))
 
 # Initialization of some temporary matrices used to initialize the constructs
 Ha=HM(sz,l,[a00, a10, a01, a11])
 Hb=HM(sz,l,[b00, b10, b01, b11]).transpose()
 
 # Initialization of the constructs
 A=Ha.elementwise_product(z*Hb)-HM(sz,1,[c0,c1])*HM(1,l,[QQ(1/2) for i in rg(l)])
 X=HM(l,1,[x0,x1])
 
 # Computing the product
 M=GeneralHypermatrixProductIV([A, X], sum, [z])
 
except:
 _st_.goboom(1808)
_st_.blockend()
try:
 _st_.current_tex_line = 1810
 _st_.inline(32, latex(A.matrix()))
except:
 _st_.goboom(1810)
try:
 _st_.current_tex_line = 1810
 _st_.inline(33, latex(X.matrix()))
except:
 _st_.goboom(1810)
try:
 _st_.current_tex_line = 1821
 _st_.inline(34, latex(M.matrix()))
except:
 _st_.goboom(1821)
_st_.current_tex_line = 2349
_st_.blockbegin()
try:
 
 # Loading the Package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the variables
 z=var('z')
 
 # Initialization of the order and size parameter
 od=2; sz=2
 
 # Initialization of the constructs
 Lb=var_list('b',sz)
 A=z*HM(sz,sz,'a')-HM(2,1,[Lb[0]/2,Lb[1]/2])*HM(1,2,'one')
 X=HM(sz,1,var_list('x',sz))
 
 # Computing the product associated with systems of the first type
 C=GProd([A,X], sum, [z])
 
 # Initialization of the construct
 Ba=(HM(sz,sz,'a').elementwise_base_exponent(z)).elementwise_product(\
 HM(2,1,[Lb[0]^(-1/2), Lb[1]^(-1/2)])*HM(1,2,'one'))
 
 # Computing the product associated with systems of the second type
 Bc=GProd([Ba,X], prod, [z])
 
 # Initialization of the construct
 Ca=(HM(sz,sz,'a').elementwise_exponent(z)).elementwise_product(\
 HM(2,1,[Lb[0]^(-1/2), Lb[1]^(-1/2)])*HM(1,2,'one'))
 
 # Computing the product associated with systems of the third type
 Cc=GProd([Ca,X], prod, [z])
 
except:
 _st_.goboom(2382)
_st_.blockend()
try:
 _st_.current_tex_line = 2385
 _st_.inline(35, latex(C.matrix()))
except:
 _st_.goboom(2385)
try:
 _st_.current_tex_line = 2387
 _st_.inline(36, latex(Bc.matrix()))
except:
 _st_.goboom(2387)
try:
 _st_.current_tex_line = 2389
 _st_.inline(37, latex(Cc.matrix()))
except:
 _st_.goboom(2389)
_st_.current_tex_line = 2641
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the variables
 gamma=var('gamma'); HM(2,2,'a')
 var_list('b',2); var_list('x',2)
 
 F=(\
 b1*HM(1,2,[x0-a00,x1-a01])*HM(2,1,[(1/2+gamma)/(a10-a00), (1/2-gamma)/(a11-a01)])+\
 b0*HM(1,2,[x0-a10,x1-a11])*HM(2,1,[(1/2+gamma)/(a00-a10), (1/2-gamma)/(a01-a11)]))[0,0]
 
 # Solving for the value of gamma
 SlnF=solve(F.subs([x0==0,x1==0]),gamma)
 
 # Initialization of the construction
 G=(F.subs(SlnF)).canonicalize_radical()
 
except:
 _st_.goboom(2660)
_st_.blockend()
try:
 _st_.current_tex_line = 2662
 _st_.inline(38, latex(G))
except:
 _st_.goboom(2662)
_st_.current_tex_line = 2862
_st_.blockbegin()
try:
 # Loading the Package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Initialization of the order and size parameters
 od=2; sz=2
 
 # Initialization of the constructs
 A=HM(sz, sz, 'a').elementwise_exponent(z)
 B=HM(sz, sz, 'b')
 
 # Computing the product
 C1=GProd([A,B], prod, [z])
 
 # The right identity construct
 rId=z*HM(od, sz, 'kronecker')
 C2=GProd([A,rId], prod, [z])
 
 # The left identity construct
 lId=HM(od, sz, 'kronecker').elementwise_base_exponent(z)
 C3=GProd([lId,A], prod, [z])
except:
 _st_.goboom(2886)
_st_.blockend()
try:
 _st_.current_tex_line = 2888
 _st_.inline(39, latex(A.matrix()))
except:
 _st_.goboom(2888)
try:
 _st_.current_tex_line = 2888
 _st_.inline(40, latex(B.matrix()))
except:
 _st_.goboom(2888)
try:
 _st_.current_tex_line = 2891
 _st_.inline(41, latex(rId.matrix()))
except:
 _st_.goboom(2891)
try:
 _st_.current_tex_line = 2891
 _st_.inline(42, latex(lId.matrix()))
except:
 _st_.goboom(2891)
try:
 _st_.current_tex_line = 2896
 _st_.inline(43, latex(C1.matrix()))
except:
 _st_.goboom(2896)
try:
 _st_.current_tex_line = 2898
 _st_.inline(44, latex(C2.matrix()))
except:
 _st_.goboom(2898)
try:
 _st_.current_tex_line = 2900
 _st_.inline(45, latex(C3.matrix()))
except:
 _st_.goboom(2900)
_st_.endofdoc()


==> Sketch_for_a_Theory_of_Constructs_Part_A.sagetex.sage.py <==
## -*- encoding: utf-8 -*-


# This file was *autogenerated* from the file Sketch_for_a_Theory_of_Constructs_Part_A.sagetex.sage
from sage.all_cmdline import *   # import sage library

_sage_const_2862 = Integer(2862); _sage_const_2900 = Integer(2900); _sage_const_548 = Integer(548); _sage_const_1432 = Integer(1432); _sage_const_13 = Integer(13); _sage_const_12 = Integer(12); _sage_const_11 = Integer(11); _sage_const_10 = Integer(10); _sage_const_17 = Integer(17); _sage_const_16 = Integer(16); _sage_const_15 = Integer(15); _sage_const_14 = Integer(14); _sage_const_19 = Integer(19); _sage_const_18 = Integer(18); _sage_const_367 = Integer(367); _sage_const_2349 = Integer(2349); _sage_const_247 = Integer(247); _sage_const_40 = Integer(40); _sage_const_1492 = Integer(1492); _sage_const_2896 = Integer(2896); _sage_const_481 = Integer(481); _sage_const_42 = Integer(42); _sage_const_483 = Integer(483); _sage_const_2886 = Integer(2886); _sage_const_2888 = Integer(2888); _sage_const_1495 = Integer(1495); _sage_const_339 = Integer(339); _sage_const_261 = Integer(261); _sage_const_264 = Integer(264); _sage_const_266 = Integer(266); _sage_const_6 = Integer(6); _sage_const_2660 = Integer(2660); _sage_const_41 = Integer(41); _sage_const_2662 = Integer(2662); _sage_const_43 = Integer(43); _sage_const_44 = Integer(44); _sage_const_45 = Integer(45); _sage_const_2891 = Integer(2891); _sage_const_2898 = Integer(2898); _sage_const_1481 = Integer(1481); _sage_const_1810 = Integer(1810); _sage_const_1487 = Integer(1487); _sage_const_1778 = Integer(1778); _sage_const_462 = Integer(462); _sage_const_1821 = Integer(1821); _sage_const_2387 = Integer(2387); _sage_const_2385 = Integer(2385); _sage_const_2382 = Integer(2382); _sage_const_2389 = Integer(2389); _sage_const_28 = Integer(28); _sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_1 = Integer(1); _sage_const_0 = Integer(0); _sage_const_7 = Integer(7); _sage_const_369 = Integer(369); _sage_const_5 = Integer(5); _sage_const_4 = Integer(4); _sage_const_9 = Integer(9); _sage_const_8 = Integer(8); _sage_const_478 = Integer(478); _sage_const_1465 = Integer(1465); _sage_const_29 = Integer(29); _sage_const_1463 = Integer(1463); _sage_const_22 = Integer(22); _sage_const_23 = Integer(23); _sage_const_20 = Integer(20); _sage_const_21 = Integer(21); _sage_const_26 = Integer(26); _sage_const_27 = Integer(27); _sage_const_24 = Integer(24); _sage_const_25 = Integer(25); _sage_const_2641 = Integer(2641); _sage_const_575 = Integer(575); _sage_const_178 = Integer(178); _sage_const_577 = Integer(577); _sage_const_1468 = Integer(1468); _sage_const_570 = Integer(570); _sage_const_193 = Integer(193); _sage_const_190 = Integer(190); _sage_const_1808 = Integer(1808); _sage_const_195 = Integer(195); _sage_const_352 = Integer(352); _sage_const_39 = Integer(39); _sage_const_38 = Integer(38); _sage_const_31 = Integer(31); _sage_const_30 = Integer(30); _sage_const_33 = Integer(33); _sage_const_32 = Integer(32); _sage_const_35 = Integer(35); _sage_const_34 = Integer(34); _sage_const_37 = Integer(37); _sage_const_36 = Integer(36); _sage_const_1474 = Integer(1474); _sage_const_568 = Integer(568); _sage_const_561 = Integer(561)## This file (Sketch_for_a_Theory_of_Constructs_Part_A.sagetex.sage) was *autogenerated* from Sketch_for_a_Theory_of_Constructs_Part_A.tex with sagetex.sty version 2019/01/09 v3.2.
import sagetex
_st_ = sagetex.SageTeXProcessor('Sketch_for_a_Theory_of_Constructs_Part_A', version='2019/01/09 v3.2', version_check=True)
_st_.current_tex_line = _sage_const_178 
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the constructs which in this
 # particular case are symbolic 2x2 matrices
 mA=HM(_sage_const_2 ,_sage_const_2 ,'a'); mB=HM(_sage_const_2 ,_sage_const_2 ,'b')
 
 # Computing the construct product where
 # the combinator is set to : sum
 # and the composer is set to : prod
 mC=CProd([mA, mB], sum, prod)
except:
 _st_.goboom(_sage_const_190 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_193 
 _st_.inline(_sage_const_0 , latex(mC[_sage_const_0 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_193 )
try:
 _st_.current_tex_line = _sage_const_193 
 _st_.inline(_sage_const_1 , latex(mC[_sage_const_0 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_193 )
try:
 _st_.current_tex_line = _sage_const_195 
 _st_.inline(_sage_const_2 , latex(mC[_sage_const_1 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_195 )
try:
 _st_.current_tex_line = _sage_const_195 
 _st_.inline(_sage_const_3 , latex(mC[_sage_const_1 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_195 )
_st_.current_tex_line = _sage_const_247 
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the construct whose
 # indivdual entries are set taken
 # from the power set of {1, 2, 3}
 sA=HM([[Set([_sage_const_1 , _sage_const_2 ]), Set([_sage_const_1 , _sage_const_2 , _sage_const_3 ])], [Set([_sage_const_1 ]), Set([_sage_const_2 , _sage_const_3 ])]])
 sB=HM([[Set([_sage_const_1 , _sage_const_2 , _sage_const_3 ]), Set([_sage_const_2 ])], [Set([_sage_const_1 , _sage_const_3 ]), Set([_sage_const_1 , _sage_const_3 ])]])
 
 # Computing the construct product where
 # the combinator is set to : SetUnion
 # and the composer is set to : SetIntersection
 sC=CProd([sA, sB], SetUnion, SetIntersection)
except:
 _st_.goboom(_sage_const_261 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_264 
 _st_.inline(_sage_const_4 , latex(sC[_sage_const_0 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_264 )
try:
 _st_.current_tex_line = _sage_const_264 
 _st_.inline(_sage_const_5 , latex(sC[_sage_const_0 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_264 )
try:
 _st_.current_tex_line = _sage_const_266 
 _st_.inline(_sage_const_6 , latex(sC[_sage_const_1 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_266 )
try:
 _st_.current_tex_line = _sage_const_266 
 _st_.inline(_sage_const_7 , latex(sC[_sage_const_1 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_266 )
_st_.current_tex_line = _sage_const_339 
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the construct whose indivdual
 #  entries are boolean values in {True, False}
 bA=HM([[True, False], [True,  True]])
 bB=HM([[False, True], [True, False]])
 
 # Computing the construct product where
 # the combinator is set to : boolean disjunction
 # and the composer is set to : boolean conjunction
 bC=CProd([bA, bB], Or, And)
except:
 _st_.goboom(_sage_const_352 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_367 
 _st_.inline(_sage_const_8 , latex(bC[_sage_const_0 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_367 )
try:
 _st_.current_tex_line = _sage_const_367 
 _st_.inline(_sage_const_9 , latex(bC[_sage_const_0 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_367 )
try:
 _st_.current_tex_line = _sage_const_369 
 _st_.inline(_sage_const_10 , latex(bC[_sage_const_1 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_369 )
try:
 _st_.current_tex_line = _sage_const_369 
 _st_.inline(_sage_const_11 , latex(bC[_sage_const_1 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_369 )
_st_.current_tex_line = _sage_const_462 
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the symbolic variables
 a00, a10, a01, a11, b00, b10, b01, b11=var('a00, a10, a01, a11, b00, b10, b01, b11')
 
 # Initialization of the second order constructs
 # whose entries are 1x1 matrices (for simplicity)
 A0=HM(_sage_const_2 ,_sage_const_2 ,[HM(_sage_const_1 ,_sage_const_1 ,[a00]), HM(_sage_const_1 ,_sage_const_1 ,[a10]), HM(_sage_const_1 ,_sage_const_1 ,[a01]), HM(_sage_const_1 ,_sage_const_1 ,[a11])])
 A1=HM(_sage_const_2 ,_sage_const_2 ,[HM(_sage_const_1 ,_sage_const_1 ,[b00]), HM(_sage_const_1 ,_sage_const_1 ,[b10]), HM(_sage_const_1 ,_sage_const_1 ,[b01]), HM(_sage_const_1 ,_sage_const_1 ,[b11])])
 
 # Computing the construct product where
 # the combinator is set to : DirectSum
 # and the composer is set to : TensorProduct
 A2=CProd([A0, A1], DirectSum, TensorProduct)
except:
 _st_.goboom(_sage_const_478 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_481 
 _st_.inline(_sage_const_12 , latex(A2[_sage_const_0 ,_sage_const_0 ].matrix()))
except:
 _st_.goboom(_sage_const_481 )
try:
 _st_.current_tex_line = _sage_const_481 
 _st_.inline(_sage_const_13 , latex(A2[_sage_const_0 ,_sage_const_1 ].matrix()))
except:
 _st_.goboom(_sage_const_481 )
try:
 _st_.current_tex_line = _sage_const_483 
 _st_.inline(_sage_const_14 , latex(A2[_sage_const_1 ,_sage_const_0 ].matrix()))
except:
 _st_.goboom(_sage_const_483 )
try:
 _st_.current_tex_line = _sage_const_483 
 _st_.inline(_sage_const_15 , latex(A2[_sage_const_1 ,_sage_const_1 ].matrix()))
except:
 _st_.goboom(_sage_const_483 )
_st_.current_tex_line = _sage_const_548 
_st_.blockbegin()
try:
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the constructs which in this
 # particular case are symbolic 2x2x2 hypermatrices
 hA=HM(_sage_const_2 ,_sage_const_2 ,_sage_const_2 ,'a'); hB=HM(_sage_const_2 ,_sage_const_2 ,_sage_const_2 ,'b'); hC=HM(_sage_const_2 ,_sage_const_2 ,_sage_const_2 ,'c')
 
 # Computing the construct product where
 # the combinator is set to : sum
 # and the composer is set to : prod
 hD=CProd([hA, hB, hC], sum, prod)
 
except:
 _st_.goboom(_sage_const_561 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_568 
 _st_.inline(_sage_const_16 , latex(hD[_sage_const_0 ,_sage_const_0 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_568 )
try:
 _st_.current_tex_line = _sage_const_568 
 _st_.inline(_sage_const_17 , latex(hD[_sage_const_0 ,_sage_const_1 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_568 )
try:
 _st_.current_tex_line = _sage_const_570 
 _st_.inline(_sage_const_18 , latex(hD[_sage_const_1 ,_sage_const_0 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_570 )
try:
 _st_.current_tex_line = _sage_const_570 
 _st_.inline(_sage_const_19 , latex(hD[_sage_const_1 ,_sage_const_1 ,_sage_const_0 ]))
except:
 _st_.goboom(_sage_const_570 )
try:
 _st_.current_tex_line = _sage_const_575 
 _st_.inline(_sage_const_20 , latex(hD[_sage_const_0 ,_sage_const_0 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_575 )
try:
 _st_.current_tex_line = _sage_const_575 
 _st_.inline(_sage_const_21 , latex(hD[_sage_const_0 ,_sage_const_1 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_575 )
try:
 _st_.current_tex_line = _sage_const_577 
 _st_.inline(_sage_const_22 , latex(hD[_sage_const_1 ,_sage_const_0 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_577 )
try:
 _st_.current_tex_line = _sage_const_577 
 _st_.inline(_sage_const_23 , latex(hD[_sage_const_1 ,_sage_const_1 ,_sage_const_1 ]))
except:
 _st_.goboom(_sage_const_577 )
_st_.current_tex_line = _sage_const_1432 
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix Algebra Package into SageMath
 load('./Hypermatrix_Algebra_Package_code.sage')
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Initialization of the order and size parameters
 od=_sage_const_2 ; sz=_sage_const_2 
 
 # Initialization of the constructs
 M0=z*HM(sz, sz, 'a') + HM(sz, sz, 'b')
 M1=z*HM(sz, sz, 'c') + HM(sz, sz, 'd')
 
 # Computing the products
 M2=GProd([M0, M1], sum, [z]).expand()
 M3=GProd([M1, M0], sum, [z]).expand()
 
 # Initializing the right identity construct
 rId=z*HM(od,sz,'kronecker') - i2x2(HM(sz,sz,'a'))*HM([[b01,b00],[b11,b10]])
 
 # Initializing the left identity construct
 lId=z*HM(od, sz, 'kronecker')
 
 # Computing the product with the right identity
 M4=GProd([M0, rId], sum, [z]).factor()
 
 # Computing the product with the left identity
 M5=GProd([lId, M1], sum, [z])
 
except:
 _st_.goboom(_sage_const_1463 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_1465 
 _st_.inline(_sage_const_24 , latex(M0.matrix()))
except:
 _st_.goboom(_sage_const_1465 )
try:
 _st_.current_tex_line = _sage_const_1465 
 _st_.inline(_sage_const_25 , latex(M1.matrix()))
except:
 _st_.goboom(_sage_const_1465 )
try:
 _st_.current_tex_line = _sage_const_1468 
 _st_.inline(_sage_const_26 , latex(lId.matrix()))
except:
 _st_.goboom(_sage_const_1468 )
try:
 _st_.current_tex_line = _sage_const_1474 
 _st_.inline(_sage_const_27 , latex(rId.matrix()))
except:
 _st_.goboom(_sage_const_1474 )
try:
 _st_.current_tex_line = _sage_const_1481 
 _st_.inline(_sage_const_28 , latex(M2.matrix()))
except:
 _st_.goboom(_sage_const_1481 )
try:
 _st_.current_tex_line = _sage_const_1487 
 _st_.inline(_sage_const_29 , latex(M3.matrix()))
except:
 _st_.goboom(_sage_const_1487 )
try:
 _st_.current_tex_line = _sage_const_1492 
 _st_.inline(_sage_const_30 , latex(M4.matrix()))
except:
 _st_.goboom(_sage_const_1492 )
try:
 _st_.current_tex_line = _sage_const_1495 
 _st_.inline(_sage_const_31 , latex(M5.matrix()))
except:
 _st_.goboom(_sage_const_1495 )
_st_.current_tex_line = _sage_const_1778 
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the size parameter and the variables
 sz=_sage_const_2 ; l=_sage_const_2 
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Defining the list of variables
 La=HM(sz,l,'a').list(); Lb=HM(sz,l,'b').list()
 Lc=var_list('c',sz); Lx=var_list('x',l)
 
 # Initialization of the Free algebra
 F=FreeAlgebra(QQ,len(La+Lx+Lb+Lc+[z]),La+Lx+Lb+Lc+[z])
 F = FreeAlgebra(QQ,len(La+Lx+Lb+Lc+[z]), names=('a00', 'a10', 'a01', 'a11', 'x0', 'x1', 'b00', 'b10', 'b01', 'b11', 'c0', 'c1', 'z',)); (a00, a10, a01, a11, x0, x1, b00, b10, b01, b11, c0, c1, z,) = F._first_ngens(13)
 
 # Initialization of some temporary matrices used to initialize the constructs
 Ha=HM(sz,l,[a00, a10, a01, a11])
 Hb=HM(sz,l,[b00, b10, b01, b11]).transpose()
 
 # Initialization of the constructs
 A=Ha.elementwise_product(z*Hb)-HM(sz,_sage_const_1 ,[c0,c1])*HM(_sage_const_1 ,l,[QQ(_sage_const_1 /_sage_const_2 ) for i in rg(l)])
 X=HM(l,_sage_const_1 ,[x0,x1])
 
 # Computing the product
 M=GeneralHypermatrixProductIV([A, X], sum, [z])
 
except:
 _st_.goboom(_sage_const_1808 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_1810 
 _st_.inline(_sage_const_32 , latex(A.matrix()))
except:
 _st_.goboom(_sage_const_1810 )
try:
 _st_.current_tex_line = _sage_const_1810 
 _st_.inline(_sage_const_33 , latex(X.matrix()))
except:
 _st_.goboom(_sage_const_1810 )
try:
 _st_.current_tex_line = _sage_const_1821 
 _st_.inline(_sage_const_34 , latex(M.matrix()))
except:
 _st_.goboom(_sage_const_1821 )
_st_.current_tex_line = _sage_const_2349 
_st_.blockbegin()
try:
 
 # Loading the Package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the variables
 z=var('z')
 
 # Initialization of the order and size parameter
 od=_sage_const_2 ; sz=_sage_const_2 
 
 # Initialization of the constructs
 Lb=var_list('b',sz)
 A=z*HM(sz,sz,'a')-HM(_sage_const_2 ,_sage_const_1 ,[Lb[_sage_const_0 ]/_sage_const_2 ,Lb[_sage_const_1 ]/_sage_const_2 ])*HM(_sage_const_1 ,_sage_const_2 ,'one')
 X=HM(sz,_sage_const_1 ,var_list('x',sz))
 
 # Computing the product associated with systems of the first type
 C=GProd([A,X], sum, [z])
 
 # Initialization of the construct
 Ba=(HM(sz,sz,'a').elementwise_base_exponent(z)).elementwise_product(\
 HM(_sage_const_2 ,_sage_const_1 ,[Lb[_sage_const_0 ]**(-_sage_const_1 /_sage_const_2 ), Lb[_sage_const_1 ]**(-_sage_const_1 /_sage_const_2 )])*HM(_sage_const_1 ,_sage_const_2 ,'one'))
 
 # Computing the product associated with systems of the second type
 Bc=GProd([Ba,X], prod, [z])
 
 # Initialization of the construct
 Ca=(HM(sz,sz,'a').elementwise_exponent(z)).elementwise_product(\
 HM(_sage_const_2 ,_sage_const_1 ,[Lb[_sage_const_0 ]**(-_sage_const_1 /_sage_const_2 ), Lb[_sage_const_1 ]**(-_sage_const_1 /_sage_const_2 )])*HM(_sage_const_1 ,_sage_const_2 ,'one'))
 
 # Computing the product associated with systems of the third type
 Cc=GProd([Ca,X], prod, [z])
 
except:
 _st_.goboom(_sage_const_2382 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_2385 
 _st_.inline(_sage_const_35 , latex(C.matrix()))
except:
 _st_.goboom(_sage_const_2385 )
try:
 _st_.current_tex_line = _sage_const_2387 
 _st_.inline(_sage_const_36 , latex(Bc.matrix()))
except:
 _st_.goboom(_sage_const_2387 )
try:
 _st_.current_tex_line = _sage_const_2389 
 _st_.inline(_sage_const_37 , latex(Cc.matrix()))
except:
 _st_.goboom(_sage_const_2389 )
_st_.current_tex_line = _sage_const_2641 
_st_.blockbegin()
try:
 
 # Loading the Hypermatrix package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the variables
 gamma=var('gamma'); HM(_sage_const_2 ,_sage_const_2 ,'a')
 var_list('b',_sage_const_2 ); var_list('x',_sage_const_2 )
 
 F=(\
 b1*HM(_sage_const_1 ,_sage_const_2 ,[x0-a00,x1-a01])*HM(_sage_const_2 ,_sage_const_1 ,[(_sage_const_1 /_sage_const_2 +gamma)/(a10-a00), (_sage_const_1 /_sage_const_2 -gamma)/(a11-a01)])+\
 b0*HM(_sage_const_1 ,_sage_const_2 ,[x0-a10,x1-a11])*HM(_sage_const_2 ,_sage_const_1 ,[(_sage_const_1 /_sage_const_2 +gamma)/(a00-a10), (_sage_const_1 /_sage_const_2 -gamma)/(a01-a11)]))[_sage_const_0 ,_sage_const_0 ]
 
 # Solving for the value of gamma
 SlnF=solve(F.subs([x0==_sage_const_0 ,x1==_sage_const_0 ]),gamma)
 
 # Initialization of the construction
 G=(F.subs(SlnF)).canonicalize_radical()
 
except:
 _st_.goboom(_sage_const_2660 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_2662 
 _st_.inline(_sage_const_38 , latex(G))
except:
 _st_.goboom(_sage_const_2662 )
_st_.current_tex_line = _sage_const_2862 
_st_.blockbegin()
try:
 # Loading the Package
 load('./Hypermatrix_Algebra_tst.sage')
 
 # Initialization of the morphism variable
 z=var('z')
 
 # Initialization of the order and size parameters
 od=_sage_const_2 ; sz=_sage_const_2 
 
 # Initialization of the constructs
 A=HM(sz, sz, 'a').elementwise_exponent(z)
 B=HM(sz, sz, 'b')
 
 # Computing the product
 C1=GProd([A,B], prod, [z])
 
 # The right identity construct
 rId=z*HM(od, sz, 'kronecker')
 C2=GProd([A,rId], prod, [z])
 
 # The left identity construct
 lId=HM(od, sz, 'kronecker').elementwise_base_exponent(z)
 C3=GProd([lId,A], prod, [z])
except:
 _st_.goboom(_sage_const_2886 )
_st_.blockend()
try:
 _st_.current_tex_line = _sage_const_2888 
 _st_.inline(_sage_const_39 , latex(A.matrix()))
except:
 _st_.goboom(_sage_const_2888 )
try:
 _st_.current_tex_line = _sage_const_2888 
 _st_.inline(_sage_const_40 , latex(B.matrix()))
except:
 _st_.goboom(_sage_const_2888 )
try:
 _st_.current_tex_line = _sage_const_2891 
 _st_.inline(_sage_const_41 , latex(rId.matrix()))
except:
 _st_.goboom(_sage_const_2891 )
try:
 _st_.current_tex_line = _sage_const_2891 
 _st_.inline(_sage_const_42 , latex(lId.matrix()))
except:
 _st_.goboom(_sage_const_2891 )
try:
 _st_.current_tex_line = _sage_const_2896 
 _st_.inline(_sage_const_43 , latex(C1.matrix()))
except:
 _st_.goboom(_sage_const_2896 )
try:
 _st_.current_tex_line = _sage_const_2898 
 _st_.inline(_sage_const_44 , latex(C2.matrix()))
except:
 _st_.goboom(_sage_const_2898 )
try:
 _st_.current_tex_line = _sage_const_2900 
 _st_.inline(_sage_const_45 , latex(C3.matrix()))
except:
 _st_.goboom(_sage_const_2900 )
_st_.endofdoc()


